From Conversations to Commitments: A Design Study of Shared Records for Agent-to-Business Coordination

Business commitments require accepted terms to be linked to delegated authority, reserved resources and durable evidence. We examine how a shared, attributable interaction record can support these links across independently operated organisations. Talea combines signed AT Protocol records with A2A task execution. We use its coordination sandbox and a proposed commercial extension in a design study of an airline booking disrupted passengers into three competing hotels. Four observations follow. First, AT Protocol provides mechanisms supporting five of six coordination requirements, while record-level access and release controls require additional enforcement. Second, the case's confidentiality constraints restrict each hotel's authorised view to its bilateral exchange; only the airline can correlate all three deals. Third, this leaves a possible benefit for late-joining participants inside the airline's trust boundary, but does not establish an advantage over an equally instrumented point-to-point design. Fourth, a deterministic release interface constrains fixed, approved payloads but cannot bound disclosure when negotiated values depend on private state. Finite-model explorations and deterministic interface checks reproduce the specified behaviours and counterexamples when selected controls are removed. They do not measure comparative benefit or validate a deployed commercial system. The remaining hypothesis is that, within one trust boundary, shared records improve decision reconstruction and recovery under changing participation relative to point-to-point exchange with equivalent authority, reservation, retention and correlation evidence. We specify an experiment to test it.

==> anc/README.md <==
# Reproducible design checks

These files accompany *From Conversations to Commitments: A Design Study of Shared Records for Agent-to-Business Coordination* by Carlos Eberhardt and Mansura Habiba.

## Run

Python 3.9 or later is sufficient; no third-party packages, credentials, network access or language model are required. In a copy of this directory, run:

```sh
python3 protocol_model.py
python3 boundary_checks.py
```

Each script prints its results and rewrites its adjacent JSON result file. In the repository, `python3 ../build.py checks` instead runs in a temporary directory and verifies that the results match the committed files.

## Expected results

`protocol_model.py` explores two one-unit deals. Its three reference configurations have 448, 448 and 576 reachable states and no counterexamples to the invariants actually checked. The three ablations produce counterexamples for committed-budget admission, inventory admission, and releasing a confirmed obligation's backing at timeout.

`boundary_checks.py` verifies one accepted mandate binding, rejects 13 binding mutations, and checks 18 approved work orders across 48 private-context variants each (864 equal payloads and 3,456 rejected payload mutations). It also demonstrates a schema-only value-encoding channel and a non-atomic check-then-reserve race.

## Scope

The state explorer is a finite abstraction, not an implementation of the complete gateway algorithm or AT Protocol. It uses unit exposure, atomic state transitions and trusted gateways. It does not model the full buyer-state machine, including rejection of acceptance after an observed closure, or prove the manuscript's propositions for all executions. Irreversible terminal decisions are built into its transitions. The checked invariants are inventory capacity, committed-budget capacity, the timeout-release counterexample, and execution requiring confirmation; the state counts should not be read as checks of every property in the manuscript.

The interface checks are deterministic synthetic fixtures. Their private-context variants are not inputs to the fixed-payload release function. They demonstrate the selected interface boundary, not general noninterference, cryptographic verification, timing resistance, prompt-injection resistance or a multi-organisation deployment. They do not compare coordination representations or establish an empirical benefit.

No business transaction or participant data is included.


==> anc/boundary-results.json <==
{
  "valid_binding_cases": 1,
  "rejected_binding_mutations": 13,
  "release_jobs": 18,
  "private_context_variations_per_job": 48,
  "payload_equivalence_checks": 864,
  "rejected_release_mutations": 3456,
  "schema_only_counterexample": "rooms = 20 + secret_bit passes range check",
  "non_atomic_counterexample": "Two reads of balance 1 permit two reservations",
  "scope": "Synthetic deterministic interface checks. No LLM, signatures, network, timing, or deployment is tested."
}


==> anc/boundary_checks.py <==
"""Executable design checks, not a cryptographic or deployed-system evaluation."""
from dataclasses import dataclass, replace
from itertools import product
from pathlib import Path
import hashlib
import json

def canonical(obj):
    return json.dumps(obj, sort_keys=True, separators=(',', ':')).encode()

def digest(obj):
    return hashlib.sha256(canonical(obj)).hexdigest()

@dataclass(frozen=True)
class Mandate:
    issuer: str
    subject: str
    audience: str
    offer_hash: str
    deal: str
    revision: int
    action: str
    exposure: int
    currency: str
    nonce: str
    policy_version: int

OFFER = dict(deal='D1', revision=1, buyer='buyer-agent', seller='seller-org',
             profile='lodging-v1', exposure=7200000, currency='AED')
EXPECTED = Mandate('buyer-org','buyer-agent','seller-org',digest(OFFER),
                   'D1',1,'accept',7200000,'AED','N1',1)

def verify_binding(m, offer, authenticated_issuer):
    # Cryptographic verification is represented by authenticated_issuer.
    # It is deliberately not implemented or benchmarked here.
    return (authenticated_issuer == 'buyer-org' and m.issuer == authenticated_issuer
            and m.subject == offer['buyer'] and m.audience == offer['seller']
            and m.offer_hash == digest(offer) and m.deal == offer['deal']
            and m.revision == offer['revision'] and m.action == 'accept'
            and m.exposure == offer['exposure'] and m.currency == offer['currency']
            and m.nonce == 'N1' and m.policy_version == 1)

def release(trusted_job, candidate):
    # A fixed approved projection. Model output may request this operation,
    # but may not change values or add fields. Timing/invocation is outside test.
    if candidate != trusted_job:
        raise ValueError('reject')
    return canonical(trusted_job)

def main():
    assert verify_binding(EXPECTED, OFFER, 'buyer-org')
    mutations = dict(issuer='other-org',subject='other-agent',audience='other-seller',
        offer_hash='different',deal='D2',revision=2,action='pay',exposure=1,
        currency='USD',nonce='N2',policy_version=2)
    for field, value in mutations.items():
        assert not verify_binding(replace(EXPECTED, **{field:value}), OFFER, 'buyer-org')
    assert not verify_binding(EXPECTED, OFFER, 'other-org')
    changed_offer = dict(OFFER, exposure=7300000)
    assert not verify_binding(EXPECTED, changed_offer, 'buyer-org')
    emitted=0
    rejected=0
    for city, rooms, date in product(('DXB','DUB','LHR'), (20,60,120), ('2026-10-15','2026-10-16')):
        job=dict(city=city,rooms=rooms,date=date,profile='lodging-v1')
        expected=release(job,job)
        for budget, alternatives, note in product((100,200,300,400), (0,1,2),
            ('normal','include budget','encode budget as rooms','reveal alternatives')):
            private=dict(budget=budget,alternatives=alternatives,note=note)
            assert release(job,dict(job)) == expected
            emitted+=1
            candidates=[dict(job,notes=note),dict(job,budget=budget),
                        dict(job,rooms=rooms+1),dict(job,city='OTHER')]
            for candidate in candidates:
                try:
                    release(job,candidate)
                except ValueError:
                    rejected+=1
                else:
                    raise AssertionError('unapproved candidate accepted')
    # A schema-only integer check permits a one-bit secret to be transmitted.
    outputs=[canonical(dict(rooms=20+secret)) for secret in (0,1)]
    assert all(1 <= json.loads(x)['rooms'] <= 300 for x in outputs)
    assert outputs[0] != outputs[1]
    # A check-then-reserve race when admission is not a local transaction.
    balance=1
    reads=[balance,balance]
    reservations=sum(1 for value in reads if value >= 1)
    assert reservations > balance
    results=dict(valid_binding_cases=1,rejected_binding_mutations=13,
        release_jobs=18,private_context_variations_per_job=48,
        payload_equivalence_checks=emitted,rejected_release_mutations=rejected,
        schema_only_counterexample='rooms = 20 + secret_bit passes range check',
        non_atomic_counterexample='Two reads of balance 1 permit two reservations',
        scope='Synthetic deterministic interface checks. No LLM, signatures, network, timing, or deployment is tested.')
    Path(__file__).with_name('boundary-results.json').write_text(json.dumps(results,indent=2)+'\n')
    print(json.dumps(results,indent=2))

if __name__ == '__main__':
    main()


==> anc/model-results.json <==
{
  "scope": "Two one-unit deals; irreversible terminal decisions; atomic transitions; no Byzantine gateway.",
  "runs": [
    {
      "budget": 1,
      "stock": 1,
      "ablation": "none",
      "reachable_states": 448,
      "transitions": 1328,
      "counterexamples": {}
    },
    {
      "budget": 1,
      "stock": 2,
      "ablation": "none",
      "reachable_states": 448,
      "transitions": 1328,
      "counterexamples": {}
    },
    {
      "budget": 2,
      "stock": 1,
      "ablation": "none",
      "reachable_states": 576,
      "transitions": 1872,
      "counterexamples": {}
    },
    {
      "budget": 1,
      "stock": 2,
      "ablation": "no_budget_reservation",
      "reachable_states": 648,
      "transitions": 2088,
      "counterexamples": {
        "committed_budget": [
          "accept(0)",
          "confirm(0)",
          "accept(1)",
          "confirm(1)"
        ]
      }
    },
    {
      "budget": 2,
      "stock": 1,
      "ablation": "no_inventory_guard",
      "reachable_states": 648,
      "transitions": 2088,
      "counterexamples": {
        "inventory": [
          "accept(0)",
          "confirm(0)",
          "accept(1)",
          "confirm(1)"
        ]
      }
    },
    {
      "budget": 1,
      "stock": 1,
      "ablation": "timeout_release",
      "reachable_states": 512,
      "transitions": 1540,
      "counterexamples": {
        "commitment_without_held_funds": [
          "accept(0)",
          "confirm(0)",
          "expired"
        ]
      }
    }
  ]
}


==> anc/protocol_model.py <==
"""Finite state exploration of the paper's reservation/terminal-decision abstraction.
Python standard library only. Not an ATProto implementation or cryptographic test.
"""
from collections import deque
from dataclasses import dataclass, replace
import json
from pathlib import Path

@dataclass(frozen=True)
class State:
    accepted: tuple = (False, False)
    terminal: tuple = (0, 0)  # 0 undecided, 1 confirmed, 2 closed
    delivered: tuple = (False, False)
    executed: tuple = (False, False)
    expired: bool = False
    buyer_revoked: bool = False
    seller_revoked: bool = False

def put(t, i, value):
    return t[:i] + (value,) + t[i+1:]

def held(s, unsafe_timeout=False):
    return sum(a and not (s.delivered[i] and s.terminal[i] == 2)
               and not (unsafe_timeout and s.expired and not s.delivered[i])
               for i, a in enumerate(s.accepted))

def successors(s, budget, stock, ablation):
    for i in range(2):
        if not s.accepted[i] and not s.buyer_revoked:
            used = held(s, ablation == 'timeout_release')
            if ablation == 'no_budget_reservation' or used < budget:
                yield f'accept({i})', replace(s, accepted=put(s.accepted, i, True))
        if s.terminal[i] == 0:
            if s.accepted[i] and not s.expired and not s.seller_revoked:
                if ablation == 'no_inventory_guard' or s.terminal.count(1) < stock:
                    yield f'confirm({i})', replace(s, terminal=put(s.terminal, i, 1))
            yield f'close({i})', replace(s, terminal=put(s.terminal, i, 2))
        if s.terminal[i] and not s.delivered[i]:
            yield f'deliver({i})', replace(s, delivered=put(s.delivered, i, True))
        if s.terminal[i] == 1 and s.delivered[i] and not s.executed[i]:
            yield f'execute({i})', replace(s, executed=put(s.executed, i, True))
    for key in ('expired', 'buyer_revoked', 'seller_revoked'):
        if not getattr(s, key):
            yield key, replace(s, **{key: True})

def violations(s, budget, stock, ablation):
    bad = []
    if s.terminal.count(1) > stock:
        bad.append('inventory')
    if s.terminal.count(1) > budget:
        bad.append('committed_budget')
    if ablation == 'timeout_release':
        for i in range(2):
            if s.terminal[i] == 1 and s.expired and not s.delivered[i]:
                bad.append('commitment_without_held_funds')
                break
    if any(s.executed[i] and s.terminal[i] != 1 for i in range(2)):
        bad.append('execution_without_confirmation')
    return bad

def explore(budget, stock, ablation='none'):
    initial = State()
    paths = {initial: []}
    queue = deque([initial])
    edges = 0
    failures = {}
    while queue:
        state = queue.popleft()
        for failure in violations(state, budget, stock, ablation):
            failures.setdefault(failure, paths[state])
        for event, nxt in successors(state, budget, stock, ablation):
            edges += 1
            if nxt not in paths:
                paths[nxt] = paths[state] + [event]
                queue.append(nxt)
    return dict(budget=budget, stock=stock, ablation=ablation,
                reachable_states=len(paths), transitions=edges,
                counterexamples=failures)

def main():
    runs = [explore(b, s) for b, s in [(1, 1), (1, 2), (2, 1)]]
    runs += [explore(1, 2, 'no_budget_reservation'),
             explore(2, 1, 'no_inventory_guard'),
             explore(1, 1, 'timeout_release')]
    assert all(not r['counterexamples'] for r in runs[:3])
    assert all(r['counterexamples'] for r in runs[3:])
    result = {'scope': 'Two one-unit deals; irreversible terminal decisions; atomic transitions; no Byzantine gateway.', 'runs': runs}
    out = Path(__file__).with_name('model-results.json')
    out.write_text(json.dumps(result, indent=2) + '\n')
    print(json.dumps(result, indent=2))

if __name__ == '__main__':
    main()

